Amplitude analysis and branching fraction measurement of the decay \boldmath $D_{s}^{+} \to K^+\pi^{+}\pi^{-}\pi^{0}$

The singly Cabibbo-suppressed decay $D_{s}^{+} \to K^+\pi^{+}\pi^{-}\pi^{0}$ is observed, using a data set corresponding to an integrated luminosity of 6.32 $\rm fb^{-1}$ recorded by the BESIII detector at the centre-of-mass energies between 4.178 and 4.226 GeV. The first amplitude analysis of $D_{s}^{+} \to K^+\pi^{+}\pi^{-}\pi^{0}$ reveals the sub-structures in this decay and determines the fractions and relative phases of different intermediate processes. The dominant intermediate process is $D_s^+ \to K^{*0}\rho^+$, with a fit fraction of $(40.5\pm2.8_{\rm{stat.}}\pm1.5_{\rm{syst.}})\%$. With the detection efficiency based on our amplitude analysis, the absolute branching fraction for $D_{s}^{+} \to K^+\pi^{+}\pi^{-}\pi^{0}$ is measured to be $(9.75\pm0.54_{\rm{stat.}}\pm0.17_{\rm{syst.}})\times 10^{-3}$.

==> eps/DsFit/cp.sh <==
cp ../DsFit_4180/zfit_ds.eps 4180.eps
cp ../DsFit_1922/zfit_ds.eps 1922.eps
cp ../DsFit_4230/zfit_ds.eps 4230.eps


==> eps/ST/head.h <==
#include <iostream>
#include <TTree.h>
#include <TFile.h>
#include <stdlib.h>
#include <vector>
#include <fstream>
#include <map>
#include <vector>
#include <string>
#include <TChain.h>
#include <TCanvas.h>
#include <TArrow.h>
#include <TLegend.h>
#include <TGraph.h>
#include <TGraphErrors.h>
#include <TPaveText.h>
#include <TH1F.h>
#include "TLorentzVector.h"
#include <fstream>
#include <RooGlobalFunc.h>
#include <RooRealVar.h>
#include <RooArgList.h>
#include <RooArgSet.h>
#include <RooDataHist.h>
#include <RooHistPdf.h>
#include <RooAddPdf.h>
#include <RooFitResult.h>
#include <RooGaussian.h>
#include <RooPolynomial.h>
#include <RooAbsData.h>
#include <RooAbsData.h>
#include <RooExtendPdf.h>
#include <RooPlot.h>
#include <TRandom.h>
#include <RooFFTConvPdf.h>
#include <string>
#include <RooDataSet.h>
#include <THStack.h>
#include <TSystem.h>
#include <RooHist.h>
#include <TROOT.h>
#include <TLatex.h>
using std::cout;
using std::endl;
using std::vector;
using std::ios;
using std::ofstream;
using std::string;
int NDir=40;


==> eps/ST/mc400_all.cxx <==
//************fit the mass of Ds ****************//
#ifndef __CINT__
#include "RooGlobalFunc.h"
#endif

#include <map>
#include <vector>
#include <iostream>
#include <iomanip>
#include <fstream>
#include <math.h>
#include "TMath.h"
#include "TAxis.h"
#include "TCut.h"
#include "TH1F.h"
#include "TH2F.h"
#include "TFile.h"
#include "TTree.h"
#include "TCanvas.h"
#include "TFrame.h"
#include "TNtuple.h"
#include "TPostScript.h"
#include "RooFit.h"
#include "RooRealVar.h"
#include "RooGaussian.h"
#include "RooNovosibirsk.h"
#include "RooCBShape.h"
#include "RooChebychev.h"
#include "RooBreitWigner.h"
#include "RooDataHist.h"
#include "RooDataSet.h"
#include "RooArgusBG.h"
#include "RooArgList.h"
#include "RooAddPdf.h"
#include "RooAbsPdf.h"
#include "RooKeysPdf.h"
#include "RooPlot.h"





using namespace RooFit;
gSystem->Load("libRooFit");
bool IsUnBinned(0);

void mc400_all()
{

        gROOT->SetStyle("Plain");
        gStyle->SetLabelSize(0.06,"xyz");
        gStyle->SetNdivisions(405,"xyz");
        gStyle->SetPadTopMargin(.05);
        gStyle->SetPadLeftMargin(.0);
        gStyle->SetPadRightMargin(.05);
        gStyle->SetPadBottomMargin(.12);
        gStyle->SetTitleSize(0.06,"xyz");
        gStyle->SetOptTitle(0);
        gStyle->SetMarkerSize(0.5);
        gStyle->SetTitle("");
        gStyle->SetOptStat(0);
        gStyle->SetEndErrorSize(0);

    Double_t  lo(1.900), up(2.03);
    int Nbin(130);

    TFile *Daf400       = new TFile("/home/daixc/ST/data_4180/4180-data.root");
    TH1F  *FitHist400   = new TH1F("FitHist400", "FitHist400", Nbin, lo, up);
    TTree *DaOutTree400 = (TTree*)Daf400->Get("Dsa");
    DaOutTree400->Draw("tagMass>>FitHist400","tagMode==400");
    cout<<" data     "<<FitHist400->GetEntries()<<endl;
    double yMax = FitHist400->GetMaximum();
    TTree *FitTree400  = DaOutTree400;
    double HistHits400 = FitHist400->Integral();
    //double HistHits = FitHist->GetEntries();

    //   RooRealVar mean, sigma1, sigma2, asym, amp, frac;
    RooRealVar mass_sig400("mass_sig400", "mass_sig400", lo, up);
    TFile *MC_tags400 = new TFile("/home/daixc/ST/stfit_4180/mcshape.root");
    TH1F  *MC_hist400  = new TH1F("MC_hist400", "MC_hist400", Nbin, lo, up);
    TTree *MC_mass400  = (TTree*)MC_tags400->Get("Dsa");
    MC_mass400->Draw("tagMass>>MC_hist400","tagMatch==1&&tagMode==400");
    cout<<" MC     "<<MC_hist400->GetEntries()<<" Bbins = "<< MC_hist400->GetNbinsX()<<endl;

    RooDataHist *MC_datahist400 = new RooDataHist("MC_datahist400", "MC_datahist400", mass_sig400, MC_hist400);
    RooHistPdf di_gaus400("di_gaus400", "di_gaus400", mass_sig400, *MC_datahist400,4);

    //single gaus 
    RooRealVar *meanr400 = new RooRealVar("meanr400", "meanr400",-1.48628e-04, -0.01, 0.01);
    RooRealVar *sigmar400 = new RooRealVar("sigmar400", "sigmar400", 2.53636e-03, 0.0,0.010);
    RooGaussian *gausr400=new RooGaussian("gausr400", "gausr400", mass_sig400, *meanr400, *sigmar400);

    //MCShape conv gaus
    RooAbsPdf *sig400 = new RooFFTConvPdf("sig400","sig400", mass_sig400, di_gaus400 , *gausr400);

    RooRealVar c0400("c0", "coefficient #0",  -2.12956e-01,-10000,10000);
    RooRealVar c1400("c1", "coefficient #1", -3.50512e-03,-10000,10000);

    RooRealVar nsig400("nsig400", "signal fraction", 5.70320e+04, 0, HistHits400);
    RooRealVar nbkg400("nbkg400", "bg fraction",4.85728e+04, 0, HistHits400);

/*    TFile *opencharm400 = new TFile("root/topo.root");
    TH1F  *opencharm_hist400 = new TH1F("opencharm_hist400", "opencharm_hist400", Nbin, lo, up);;
    TTree *opencharm_mass400 =(TTree*)opencharm400->Get("Dsa");;
    opencharm_mass400->Draw("tagMass>>opencharm_hist400","tagMode==400&&(n_itopo==18815||n_itopo==18867||n_itopo==19062||n_itopo==19008||n_itopo==20005)");
    RooDataHist *opencharm_datahist400 = new RooDataHist("opencharm_datahist400", "opencharm_datahist400", mass_sig400, opencharm_hist400);
    RooHistPdf kspi400("kspi400", "kspi400", mass_sig400, *opencharm_datahist400,4);

    RooAbsPdf *bkgshape400 = new RooChebychev("poly400", "poly400", mass_sig400, RooArgList(c0400,c1400));

    RooRealVar  frac400("frac400", "frac400", 0.95, 0.9, 1.);
    RooAddPdf bkg400("bkg400","bkg400", RooArgList(*bkgshape400, kspi400), frac400);
*/
    RooAbsPdf *bkg400 = new RooChebychev("poly400", "poly400", mass_sig400, RooArgList(c0400,c1400));

    RooAbsData* rHKnew400;
    //   RooFormulaVar aaa("aaa","aaa","BDTG>-0.2",BDTG);
    if ( IsUnBinned ) rHKnew400 = new RooDataSet("rHKnew400", "KnewMass400", FitTree400, mass_sig400);
    else rHKnew400 = new RooDataHist("rHKnew400", "KnewMass400", mass_sig400, FitHist400);

    RooPlot* frame400 = mass_sig400.frame();
    //rHKnew400->plotOn(frame400);
//    rHKnew400->plotOn(binning(65));
    rHKnew400->plotOn(frame400);//,MarkerSize(0.7));
    double leftcut400(1.948), rightcut400(1.991);
    //double leftcut(1.92), rightcut(1.991);
    mass_sig400.setRange("cut400",leftcut400, rightcut400);
    RooExtendPdf sige400("sige400", "sige400", *sig400, nsig400, "cut400");
    RooExtendPdf bkge400("bkge400", "bkge400", *bkg400, nbkg400, "cut400");

    model400 = new RooAddPdf("model400", "model400", RooArgList(sige400, bkge400));
    cout<<" "<<rHKnew400<<endl;
    //frame400->Draw();
    RooFitResult* fr400= model400->fitTo(*rHKnew400, RooFit::Extended(kTRUE),RooFit::Save(kTRUE),RooFit::Minos(kFALSE));
    RooFitResult* fr400= model400->fitTo(*rHKnew400, RooFit::Extended(kTRUE),RooFit::Save(kTRUE),RooFit::Minos(kFALSE));
    model400->plotOn(frame400,LineWidth(3.0),LineColor(4));
//    model400->plotOn(frame400, Components("di_gaus400"), LineColor(kRed), LineStyle(kDashed));
    model400->plotOn(frame400, Components("poly400"), LineColor(kViolet), LineStyle(kDashed),LineWidth(3.0));
    rHKnew400->plotOn(frame400,MarkerSize(0.7));
    


        cout<<"-----------------------401----------------------------"<<endl;

    TFile *Daf401       = new TFile("/home/daixc/ST/data_4180/4180-data.root");
    TH1F  *FitHist401   = new TH1F("FitHist401", "FitHist401", Nbin, lo, up);
    TTree *DaOutTree401 = (TTree*)Daf401->Get("Dsa");
    DaOutTree401->Draw("tagMass>>FitHist401","tagMode==401");
    cout<<" data     "<<FitHist401->GetEntries()<<endl;
    double yMax = FitHist401->GetMaximum();
    TTree *FitTree401  = DaOutTree401;
    double HistHits401 = FitHist401->Integral();
    //double HistHits = FitHist->GetEntries();

    //   RooRealVar mean, sigma1, sigma2, asym, amp, frac;
    RooRealVar mass_sig401("mass_sig401", "mass_sig401", lo, up);
    TFile *MC_tags401 = new TFile("/home/daixc/ST/stfit_4180/mcshape.root");
    TTree *MC_mass401  = (TTree*)MC_tags401->Get("Dsa");
    MC_mass401->Draw("tagMass>>MC_hist401","tagMatch==1&&tagMode==401");
    cout<<" MC     "<<MC_hist401->GetEntries()<<" Bbins = "<< MC_hist401->GetNbinsX()<<endl;

    RooDataHist *MC_datahist401 = new RooDataHist("MC_datahist401", "MC_datahist401", mass_sig401, MC_hist401);
    RooHistPdf di_gaus401("di_gaus401", "di_gaus401", mass_sig401, *MC_datahist401,4);

    //single gaus 
    RooRealVar *meanr401 = new RooRealVar("meanr401", "meanr401",1.78177e-03, -0.01, 0.01);
    RooRealVar *sigmar401 = new RooRealVar("sigmar401", "sigmar401", 1.06747e-03, 0.0,0.010);
    RooGaussian *gausr401=new RooGaussian("gausr401", "gausr401", mass_sig401, *meanr401, *sigmar401);
    RooAbsPdf *sig401 = new RooFFTConvPdf("sig401","sig401", mass_sig401, di_gaus401 , *gausr401);

    RooRealVar c0401("c0", "coefficient #0",  8.71845e-01,-10000,10000);
    RooRealVar c1401("c1", "coefficient #1", 1.56356e-01,-10000,10000);

    RooRealVar nsig401("nsig401", "signal fraction",31000, 0, HistHits401);
    RooRealVar nbkg401("nbkg401", "bg fraction",180000, 0, HistHits401);

    RooAbsPdf *bkg401 = new RooChebychev("poly401", "poly401", mass_sig401, RooArgList(c0401,c1401));


    RooAbsData* rHKnew401;
    //   RooFormulaVar aaa("aaa","aaa","BDTG>-0.2",BDTG);
    if ( IsUnBinned ) rHKnew401 = new RooDataSet("rHKnew401", "KnewMass401", FitTree401, mass_sig401);
    else rHKnew401 = new RooDataHist("rHKnew401", "KnewMass401", mass_sig401, FitHist401);

    RooPlot* frame401 = mass_sig401.frame();
    rHKnew401->plotOn(frame401);

    double leftcut401(1.95), rightcut401(1.986);
    mass_sig401.setRange("cut401",leftcut401, rightcut401);
    RooExtendPdf sige1401("sige1401", "sige1401", *sig401, nsig401, "cut401");
    RooExtendPdf bkge1401("bkge1401", "bkge1401", *bkg401, nbkg401, "cut401");

    model401 = new RooAddPdf("model401", "model401", RooArgList(sige1401, bkge1401));
    cout<<" "<<rHKnew401<<endl;
    //frame401->Draw();
    RooFitResult* fr401= model401->fitTo(*rHKnew401, RooFit::Extended(kTRUE),RooFit::Save(kTRUE),RooFit::Minos(kFALSE));
    RooFitResult* fr401= model401->fitTo(*rHKnew401, RooFit::Extended(kTRUE),RooFit::Save(kTRUE),RooFit::Minos(kFALSE));
    model401->plotOn(frame401,LineWidth(3));
//    model401->plotOn(frame401, Components("di_gaus401"), LineColor(kRed), LineStyle(kDashed));
    model401->plotOn(frame401, Components("poly401"), LineColor(kViolet), LineStyle(kDashed),LineWidth(3.0));
    rHKnew401->plotOn(frame401,MarkerSize(0.7));


        cout<<"-----------------------404----------------------------"<<endl;

    TFile *Daf404       = new TFile("/home/daixc/ST/data_4180/4180-data.root");
    TH1F  *FitHist404   = new TH1F("FitHist404", "FitHist404", Nbin, lo, up);
    TTree *DaOutTree404 = (TTree*)Daf404->Get("Dsa");
    DaOutTree404->Draw("tagMass>>FitHist404","tagMode==404");
    cout<<" data     "<<FitHist404->GetEntries()<<endl;
    double yMax = FitHist404->GetMaximum();
    TTree *FitTree404  = DaOutTree404;
    double HistHits404 = FitHist404->Integral();
    //double HistHits = FitHist->GetEntries();

    //   RooRealVar mean, sigma1, sigma2, asym, amp, frac;
    RooRealVar mass_sig404("mass_sig404", "mass_sig404", lo, up);
    TFile *MC_tags404 = new TFile("/home/daixc/ST/stfit_4180/mcshape.root");
    TTree *MC_mass404  = (TTree*)MC_tags404->Get("Dsa");
    MC_mass404->Draw("tagMass>>MC_hist404","tagMatch==1&&tagMode==404");
    cout<<" MC     "<<MC_hist404->GetEntries()<<" Bbins = "<< MC_hist404->GetNbinsX()<<endl;
    RooDataHist *MC_datahist404 = new RooDataHist("MC_datahist404", "MC_datahist404", mass_sig404, MC_hist404);
    RooHistPdf di_gaus404("di_gaus404", "di_gaus404", mass_sig404, *MC_datahist404,4);

    //single gaus 
    RooRealVar *meanr404 = new RooRealVar("meanr404", "meanr404",2.46923e-05, -0.01, 0.01);
    RooRealVar *sigmar404 = new RooRealVar("sigmar404", "sigmar404", 2.41705e-03, 0.0,0.010);
    RooGaussian *gausr404=new RooGaussian("gausr404", "gausr404", mass_sig404, *meanr404, *sigmar404);
    RooAbsPdf *sig404 = new RooFFTConvPdf("sig404","sig404", mass_sig404, di_gaus404 , *gausr404);

    RooRealVar c0404("c0", "coefficient #0", 1.59674e-02,-10000,10000);
    RooRealVar c1404("c1", "coefficient #1", 2.42109e-02,-10000,10000);

    RooRealVar nsig404("nsig404", "signal fraction", 90000, 0, HistHits404);
    RooRealVar nbkg404("nbkg404", "bg fraction",400000, 0, HistHits404);

    RooAbsPdf *bkg404 = new RooChebychev("poly404", "poly404", mass_sig404, RooArgList(c0404,c1404));


    RooAbsData* rHKnew404;
    //   RooFormulaVar aaa("aaa","aaa","BDTG>-0.2",BDTG);
    if ( IsUnBinned ) rHKnew404 = new RooDataSet("rHKnew404", "KnewMass404", FitTree404, mass_sig404);
    else rHKnew404 = new RooDataHist("rHKnew404", "KnewMass404", mass_sig404, FitHist404);

    RooPlot* frame404 = mass_sig404.frame();
    rHKnew404->plotOn(frame404);

    double leftcut404(1.947), rightcut404(1.982);
    mass_sig404.setRange("cut404",leftcut404, rightcut404);
    RooExtendPdf sige1404("sige1404", "sige1404", *sig404, nsig404, "cut404");
    RooExtendPdf bkge1404("bkge1404", "bkge1404", *bkg404, nbkg404, "cut404");

    model404 = new RooAddPdf("model404", "model404", RooArgList(sige1404, bkge1404));
    cout<<" "<<rHKnew404<<endl;
    //frame404->Draw();
    RooFitResult* fr404= model404->fitTo(*rHKnew404, RooFit::Extended(kTRUE),RooFit::Save(kTRUE),RooFit::Minos(kFALSE));
    RooFitResult* fr401= model401->fitTo(*rHKnew401, RooFit::Extended(kTRUE),RooFit::Save(kTRUE),RooFit::Minos(kFALSE));
    model404->plotOn(frame404,LineWidth(3));
//    model404->plotOn(frame404, Components("di_gaus404"), LineColor(kRed), LineStyle(kDashed));
    model404->plotOn(frame404, Components("poly404"), LineColor(kViolet), LineStyle(kDashed),LineWidth(3));
    rHKnew404->plotOn(frame404,MarkerSize(0.7));

        cout<<"-----------------------406----------------------------"<<endl;

    TFile *Daf406       = new TFile("/home/daixc/ST/data_4180/4180-data.root");
    TH1F  *FitHist406   = new TH1F("FitHist406", "FitHist406", Nbin, lo, up);
    TTree *DaOutTree406 = (TTree*)Daf406->Get("Dsa");
    DaOutTree406->Draw("tagMass>>FitHist406","tagMode==406");
    cout<<" data     "<<FitHist406->GetEntries()<<endl;
    double yMax = FitHist406->GetMaximum();
    TTree *FitTree406  = DaOutTree406;
    double HistHits406 = FitHist406->Integral();
    //double HistHits = FitHist->GetEntries();

    //   RooRealVar mean, sigma1, sigma2, asym, amp, frac;
    RooRealVar mass_sig406("mass_sig406", "mass_sig406", lo, up);
    TFile *MC_tags406 = new TFile("/home/daixc/ST/stfit_4180/mcshape.root");
    TTree *MC_mass406  = (TTree*)MC_tags406->Get("Dsa");
    MC_mass406->Draw("tagMass>>MC_hist406","tagMatch==1&&tagMode==406");
    cout<<" MC     "<<MC_hist406->GetEntries()<<" Bbins = "<< MC_hist406->GetNbinsX()<<endl;

    RooDataHist *MC_datahist406 = new RooDataHist("MC_datahist406", "MC_datahist406", mass_sig406, MC_hist406);
    RooHistPdf di_gaus406("di_gaus406", "di_gaus406", mass_sig406, *MC_datahist406,4);

    //single gaus 
    RooRealVar *meanr406 = new RooRealVar("meanr406", "meanr406",7.60669e-05, -0.01, 0.01);
    RooRealVar *sigmar406 = new RooRealVar("sigmar406", "sigmar406", 1.82210e-03, 0.0,0.010);
    RooGaussian *gausr406=new RooGaussian("gausr406", "gausr406", mass_sig406, *meanr406, *sigmar406);
    RooAbsPdf *sig406 = new RooFFTConvPdf("sig406","sig406", mass_sig406, di_gaus406 , *gausr406);

    RooRealVar c0406("c0", "coefficient #0", 4.93250e-02,-10000,10000);
    RooRealVar c1406("c1", "coefficient #1", -2.90634e-03,-10000,10000);

    RooRealVar nsig406("nsig406", "signal fraction",33000, 0, HistHits406);
    RooRealVar nbkg406("nbkg406", "bg fraction",30000, 0, HistHits406);


    RooAbsPdf *bkg406 = new RooChebychev("poly406", "poly406", mass_sig406, RooArgList(c0406,c1406));
    RooAbsData* rHKnew406;
    //   RooFormulaVar aaa("aaa","aaa","BDTG>-0.2",BDTG);
    if ( IsUnBinned ) rHKnew406 = new RooDataSet("rHKnew406", "KnewMass406", FitTree406, mass_sig406);
    else rHKnew406 = new RooDataHist("rHKnew406", "KnewMass406", mass_sig406, FitHist406);

    RooPlot* frame406 = mass_sig406.frame();
    rHKnew406->plotOn(frame406);

    double leftcut406(1.953), rightcut406(1.983);
    mass_sig406.setRange("cut406",leftcut406, rightcut406);
    RooExtendPdf sige1406("sige1406", "sige1406", *sig406, nsig406, "cut406");
    RooExtendPdf bkge1406("bkge1406", "bkge1406", *bkg406, nbkg406, "cut406");

    model406 = new RooAddPdf("model406", "model406", RooArgList(sige1406, bkge1406));
    cout<<" "<<rHKnew406<<endl;
    //frame406->Draw();
    RooFitResult* fr406= model406->fitTo(*rHKnew406, RooFit::Extended(kTRUE),RooFit::Save(kTRUE),RooFit::Minos(kFALSE));
    RooFitResult* fr406= model406->fitTo(*rHKnew406, RooFit::Extended(kTRUE),RooFit::Save(kTRUE),RooFit::Minos(kFALSE));
    model406->plotOn(frame406,LineWidth(3));
//    model406->plotOn(frame406, Components("di_gaus406"), LineColor(kRed), LineStyle(kDashed));
    model406->plotOn(frame406, Components("poly406"), LineColor(kViolet), LineStyle(kDashed),LineWidth(3));
    rHKnew406->plotOn(frame406,MarkerSize(0.7));

        cout<<"-----------------------440----------------------------"<<endl;

    TFile *Daf440       = new TFile("/home/daixc/ST/data_4180/4180-data.root");
    TH1F  *FitHist440   = new TH1F("FitHist440", "FitHist440", Nbin, lo, up);
    TTree *DaOutTree440 = (TTree*)Daf440->Get("Dsa");
    DaOutTree440->Draw("tagMass>>FitHist440","tagMode==440");
    cout<<" data     "<<FitHist440->GetEntries()<<endl;
    double yMax = FitHist440->GetMaximum();
    TTree *FitTree440  = DaOutTree440;
    double HistHits440 = FitHist440->Integral();
    //double HistHits = FitHist->GetEntries();

    //   RooRealVar mean, sigma1, sigma2, asym, amp, frac;
    RooRealVar mass_sig440("mass_sig440", "mass_sig440", lo, up);
    TFile *MC_tags440 = new TFile("/home/daixc/ST/stfit_4180/mcshape.root");
    TTree *MC_mass440  = (TTree*)MC_tags440->Get("Dsa");
    MC_mass440->Draw("tagMass>>MC_hist440","tagMatch==1&&tagMode==440");
    cout<<" MC     "<<MC_hist440->GetEntries()<<" Bbins = "<< MC_hist440->GetNbinsX()<<endl;
    RooDataHist *MC_datahist440 = new RooDataHist("MC_datahist440", "MC_datahist440", mass_sig440, MC_hist440);
    RooHistPdf di_gaus440("di_gaus440", "di_gaus440", mass_sig440, *MC_datahist440,4);

    //single gaus 
    RooRealVar *meanr440 = new RooRealVar("meanr440", "meanr440",1.78177e-03, -0.01, 0.01);
    RooRealVar *sigmar440 = new RooRealVar("sigmar440", "sigmar440", 1.06747e-03, 0.0,0.010);
    RooGaussian *gausr440=new RooGaussian("gausr440", "gausr440", mass_sig440, *meanr440, *sigmar440);
    RooAbsPdf *sig440 = new RooFFTConvPdf("sig440","sig440", mass_sig440, di_gaus440 , *gausr440);

    RooRealVar c0440("c0", "coefficient #0", -2.04592e-01,-10000,10000);
    RooRealVar c1440("c1", "coefficient #1", 9.63137e-03,-10000,10000);

    RooRealVar nsig440("nsig440", "signal fraction",37000, 0, HistHits440);
    RooRealVar nbkg440("nbkg440", "bg fraction",31000, 0, HistHits440);


    RooAbsPdf *bkg440 = new RooChebychev("poly440", "poly440", mass_sig440, RooArgList(c0440,c1440));
    RooAbsData* rHKnew440;
    //   RooFormulaVar aaa("aaa","aaa","BDTG>-0.2",BDTG);
    if ( IsUnBinned ) rHKnew440 = new RooDataSet("rHKnew440", "KnewMass440", FitTree440, mass_sig440);
    else rHKnew440 = new RooDataHist("rHKnew440", "KnewMass440", mass_sig440, FitHist440);

    RooPlot* frame440 = mass_sig440.frame();
    rHKnew440->plotOn(frame440);

    double leftcut440(1.930), rightcut440(2.000);
    mass_sig440.setRange("cut440",leftcut440, rightcut440);
    RooExtendPdf sige1440("sige1440", "sige1440", *sig440, nsig440, "cut440");
    RooExtendPdf bkge1440("bkge1440", "bkge1440", *bkg440, nbkg440, "cut440");

    model440 = new RooAddPdf("model440", "model440", RooArgList(sige1440, bkge1440));
    cout<<" "<<rHKnew440<<endl;
   // frame440->Draw();
    RooFitResult* fr440= model440->fitTo(*rHKnew440, RooFit::Extended(kTRUE),RooFit::Save(kTRUE),RooFit::Minos(kFALSE));
    RooFitResult* fr440= model440->fitTo(*rHKnew440, RooFit::Extended(kTRUE),RooFit::Save(kTRUE),RooFit::Minos(kFALSE));
    model440->plotOn(frame440,LineWidth(3));
//    model440->plotOn(frame440, Components("di_gaus440"), LineColor(kRed), LineStyle(kDashed));
    model440->plotOn(frame440, Components("poly440"), LineColor(kViolet), LineStyle(kDashed), LineWidth(3));
    rHKnew440->plotOn(frame440,MarkerSize(0.7));


        cout<<"-----------------------460----------------------------"<<endl;
    TFile *Daf460       = new TFile("/home/daixc/ST/data_4180/4180-data.root");
    TH1F  *FitHist460   = new TH1F("FitHist460", "FitHist460", Nbin, lo, up);
    TTree *DaOutTree460 = (TTree*)Daf460->Get("Dsa");
    DaOutTree460->Draw("tagMass>>FitHist460","tagMode==460");
    cout<<" data     "<<FitHist460->GetEntries()<<endl;
    double yMax = FitHist460->GetMaximum();
    TTree *FitTree460  = DaOutTree460;
    double HistHits460 = FitHist460->Integral();
    //double HistHits = FitHist->GetEntries();

    //   RooRealVar mean, sigma1, sigma2, asym, amp, frac;
    RooRealVar mass_sig460("mass_sig460", "mass_sig460", lo, up);
    TFile *MC_tags460 = new TFile("/home/daixc/ST/stfit_4180/mcshape.root");
    TTree *MC_mass460  = (TTree*)MC_tags460->Get("Dsa");
    MC_mass460->Draw("tagMass>>MC_hist460","tagMatch==1&&tagMode==460");
    cout<<" MC     "<<MC_hist460->GetEntries()<<" Bbins = "<< MC_hist460->GetNbinsX()<<endl;

    RooDataHist *MC_datahist460 = new RooDataHist("MC_datahist460", "MC_datahist460", mass_sig460, MC_hist460);
    RooHistPdf di_gaus460("di_gaus460", "di_gaus460", mass_sig460, *MC_datahist460,4);

    //single gaus 
    RooRealVar *meanr460 = new RooRealVar("meanr460", "meanr460", -3.78907e-05, -0.01, 0.01);
    RooRealVar *sigmar460 = new RooRealVar("sigmar460", "sigmar460", 3.34009e-04, 0.0,0.010);
    RooGaussian *gausr460=new RooGaussian("gausr460", "gausr460", mass_sig460, *meanr460, *sigmar460);
    RooAbsPdf *sig460 = new RooFFTConvPdf("sig460","sig460", mass_sig460, di_gaus460 , *gausr460);

    RooRealVar c0460("c0", "coefficient #0", -3.01618e-01,-10000,10000);
    RooRealVar c1460("c1", "coefficient #1", -3.11286e-02,-10000,10000);

    RooRealVar nsig460("nsig460", "signal fraction", 1.35929e+04, 0, HistHits460);
    RooRealVar nbkg460("nbkg460", "bg fraction", 9.19458e+03, 0, HistHits460);

/*    TFile *opencharm460 = new TFile("root/topo.root");
    TH1F  *opencharm_hist460 = new TH1F("opencharm_hist460", "opencharm_hist460", Nbin, lo, up);;
    TTree *opencharm_mass460 =(TTree*)opencharm460->Get("Ds");;
    opencharm_mass460->Draw("sigMass>>opencharm_hist460","sigMatch==1");
    RooDataHist *opencharm_datahist460 = new RooDataHist("opencharm_datahist460", "opencharm_datahist460", mass_sig460, opencharm_hist460);
    RooHistPdf kspi460("kspi460", "kspi460", mass_sig460, *opencharm_datahist460,4);

    RooAbsPdf *bkgshape460 = new RooChebychev("poly460", "poly460", mass_sig460, RooArgList(c0460,c1460));

    	//RooAbsPdf *bkgshape = new RooChebychev("poly", "poly", mass_sig, RooArgList(c0,c1));

    RooRealVar  frac460("frac460", "frac460", 0.99);
    RooAddPdf bkg460("bkg460","bkg460", RooArgList(*bkgshape460, kspi460), frac460);
*/

    RooAbsPdf *bkg460 = new RooChebychev("poly460", "poly460", mass_sig460, RooArgList(c0460,c1460));
    RooAbsData* rHKnew460;
    //   RooFormulaVar aaa("aaa","aaa","BDTG>-0.2",BDTG);
    if ( IsUnBinned ) rHKnew460 = new RooDataSet("rHKnew460", "KnewMass460", FitTree460, mass_sig460);
    else rHKnew460 = new RooDataHist("rHKnew460", "KnewMass460", mass_sig460, FitHist460);

    RooPlot* frame460 = mass_sig460.frame();
    rHKnew460->plotOn(frame460);

    double leftcut460(1.94), rightcut460(1.996);
    mass_sig460.setRange("cut460",leftcut460, rightcut460);
    RooExtendPdf sige1460("sige1460", "sige1460", *sig460, nsig460, "cut460");
    RooExtendPdf bkge1460("bkge1460", "bkge1460", *bkg460, nbkg460, "cut460");

    model460 = new RooAddPdf("model460", "model460", RooArgList(sige1460, bkge1460));
    cout<<" "<<rHKnew460<<endl;
    frame460->Draw();
    RooFitResult* fr460= model460->fitTo(*rHKnew460, RooFit::Extended(kTRUE),RooFit::Save(kTRUE),RooFit::Minos(kFALSE));
    RooFitResult* fr460= model460->fitTo(*rHKnew460, RooFit::Extended(kTRUE),RooFit::Save(kTRUE),RooFit::Minos(kFALSE));
    model460->plotOn(frame460,LineWidth(3));
//    model460->plotOn(frame460, Components("di_gaus460"), LineColor(kRed), LineStyle(kDashed));
    model460->plotOn(frame460, Components("poly460"), LineColor(kViolet), LineStyle(kDashed),LineWidth(3));
    rHKnew460->plotOn(frame460,MarkerSize(0.7));


/*        cout<<"-----------------------sig----------------------------"<<endl;

  Double_t  lo1(1.89), up1(2.05);
  int Nbin1(160); 

    TChain chain_opencharm("Dsa");
    TChain chain_qq("Dsa");
    TChain chain_others("Dsa");
    TChain chain_DsSTDs_DsDs("Dsa");
    char fName[500];
    
    for(int i=0; i<40; i++){
        sprintf(fName,"../root_3ep/DIY_root/%02d/%02d-opencharm-3ep_abs.root",i+1,i+1);
        chain_opencharm.Add(fName);
        sprintf(fName,"../root_3ep/DIY_root/%02d/%02d-qq-3ep_abs.root",i+1,i+1);
        chain_qq.Add(fName);
        sprintf(fName,"../root_3ep/DIY_root/%02d/%02d-others-3ep_abs.root",i+1,i+1);
        chain_others.Add(fName);
        sprintf(fName,"../root_3ep/DIY_root/%02d/%02d-DsSTDs-3ep_abs.root",i+1,i+1);
        chain_DsSTDs_DsDs.Add(fName);
        sprintf(fName,"../root_3ep/DIY_root/%02d/%02d-DsDs-3ep_abs.root",i+1,i+1);
        chain_DsSTDs_DsDs.Add(fName);
        sprintf(fName,"../root_3ep/DIY_root/%02d/%02d-DsSTDsST_abs.root",i+1,i+1);
        chain_DsSTDs_DsDs.Add(fName);
    }

    double leftcut(lo), rightcut(up);
    char tagCut[1500];
    char bkCut[1500];
    char bkgCut[1500];
    char omegaCut[1500]; // remove omega to pi pi pi0
    char KsCut[1500]; //Cut on Ks mass and vertex fit
    char Pi0Cut[1500]; // Cut pi0 mass and chi2

    char KCut1[1500]; //Cut on Ks mass and vertex fit
    char KCut2[1500]; //Cut on Ks mass and vertex fit

    sprintf(omegaCut,"(0.7657>sigomega_mass || sigomega_mass>0.7996)");
    sprintf(KsCut,"(0.487<sigKs_mass && sigKs_mass<0.511 && sigKs_svtx_1<100 && sigKs_svtx_2o3 >2 && sigKSPi1_p >0.1 && sigKSPi2_p>0.1)");
    sprintf(Pi0Cut,"(0.115<sigPi0_mass && sigPi0_mass<0.150 && sigPi0_chi2 < 20 && sqrt(sigPi0_1*sigPi0_1+sigPi0_2*sigPi0_2+sigPi0_3*sigPi0_3)>0.1)");

    sprintf(KCut1, "((sqrt((sigKSPi1_0+sigPi0_0)**2-(sigKSPi1_1+sigPi0_1)**2-(sigKSPi1_2+sigPi0_2)**2-(sigKSPi1_3+sigPi0_3)**2)<4.93645) || (sqrt((sigKSPi1_0+sigPi0_0)**2-(sigKSPi1_1+sigPi0_1)**2-(sigKSPi1_2+sigPi0_2)**2-(sigKSPi1_3+sigPi0_3)**2)>4.93709))");
    sprintf(KCut2, "((sqrt((sigKSPi2_0+sigPi0_0)**2-(sigKSPi2_1+sigPi0_1)**2-(sigKSPi2_2+sigPi0_2)**2-(sigKSPi2_3+sigPi0_3)**2)<4.93645) || (sqrt((sigKSPi2_0+sigPi0_0)**2-(sigKSPi2_1+sigPi0_1)**2-(sigKSPi2_2+sigPi0_2)**2-(sigKSPi2_3+sigPi0_3)**2)>4.93709))");

    sprintf(tagCut, "(((tagMode==400 && tagMass>1.948 && tagMass<1.991) || (tagMode==401 && tagMass>1.952 && tagMass<1.985) || (tagMode==404 && tagMass>1.947 && tagMass <1.982) ||(tagMode==405 && tagMass>1.958 && tagMass < 1.980) || (tagMode==406 && tagMass>1.953 && tagMass<1.983) || (tagMode==440 && tagMass>1.952 && tagMass<1.984) ||(tagMode==460 && tagMass>1.940 && tagMass<1.996) || (tagMode==502 && tagMass>1.953 && tagMass<1.983)) && %s && %s && %s)", omegaCut, KsCut, Pi0Cut);

    sprintf(bkgCut, "sigModeTruth !=402 && sigModeTruth !=401&& %s", tagCut);

    TH1F *Hist_opencharm    = new TH1F("Hist_opencharm", "Hist_opencharm", Nbin1, lo1, up1);
    chain_opencharm.Draw("sigMass>>Hist_opencharm", bkgCut);
    Hist_opencharm->Scale(1.0/40);
    Hist_opencharm->SetFillColor(kGreen);
    Hist_opencharm->SetLineColor(kGreen);

    TH1F *Hist_qq        = new TH1F("Hist_qq",        "Hist_qq",        Nbin1, lo1, up1);
    chain_qq.Draw("sigMass>>Hist_qq",bkgCut);
    Hist_qq->Scale(1.0/40);
    Hist_qq->SetFillColor(11);
    Hist_qq->SetLineColor(11);

    TH1F *Hist_others = new TH1F("Hist_others", "Hist_others", Nbin1, lo1, up1);
    chain_others.Draw("sigMass>>Hist_others",bkgCut);
    Hist_others->Scale(1.0/40);
    Hist_others->SetFillColor(5);
    Hist_others->SetLineColor(5);

    TH1F *Hist_DsSTDs_DsDs  = new TH1F("Hist_DsSTDs_DsDs", "Hist_DsSTDs_DsDs", Nbin1, lo1, up1);
    chain_DsSTDs_DsDs.Draw("sigMass>>Hist_DsSTDs_DsDs",bkgCut);
    cout<<" bkgCut: "<<bkgCut<<endl;
    Hist_DsSTDs_DsDs->Scale(1.0/40);
    Hist_DsSTDs_DsDs->SetFillColor(kBlue);
    Hist_DsSTDs_DsDs->SetLineColor(kBlue);
   //////----------------------------------------

    TFile *Daf       = new TFile("../root_3ep/data_root/data-all-3ep_abs.root");
    TH1F  *FitHist   = new TH1F("FitHist", "FitHist", Nbin, lo, up);
    TTree *DaOutTree = (TTree*)Daf->Get("Dsa");
    DaOutTree->Draw("sigMass>>FitHist",tagCut);
    //cout<<" data     "<<FitHist->GetEntries()<<endl;
    TTree *FitTree   = DaOutTree;
    double HistHits = FitHist->Integral();
    cout<<"Data HistHits = "<< HistHits <<endl;
    double yMax = FitHist->GetMaximum();
    FitHist->Draw("E1");
    FitHist->SetMarkerStyle(kFullCircle);
    FitHist->SetMarkerSize(1.0);
    //RooRealVar *mean, *sigma1, *sigma2, *asym, *amp, *frac;
    RooRealVar mass("sigMass", "sigMass", lo, up);


    ///bg shape
    TH1F  *MC_bg_hist  = new TH1F("MC_bg_hist", "MC_bg_hist", Nbin, lo, up);
    chain_opencharm.Draw("sigMass>>MC_bg_hist", bkgCut);
    MC_bg_hist->Scale(1.0/40);
    MC_bg_hist->Add(Hist_qq);
    MC_bg_hist->Add(Hist_others);
    MC_bg_hist->Add(Hist_DsSTDs_DsDs);
    //MC_bg_hist->Add(Hist_DsSTDs_DsDs_no503);
    RooDataHist *MC_bg_datahist = new RooDataHist("MC_bg_datahist", "MC_bg_datahist", mass, MC_bg_hist);
    RooHistPdf MC_bg_shape("MC_bg_shape", "MC_bg_shape", mass, *MC_bg_datahist,1);

    ///signal
    TH1F  *MC_hist  = new TH1F("MC_hist", "MC_hist", Nbin, lo, up);
    TChain *MC_mass  = new TChain("Dsa","Dsa");
    NDir=40;
    for(int i=0; i <40; i++){
      //        sprintf(fName,"../../root/%02d/%02d-all.root",i+1,i+1);
        sprintf(fName,"../root_3ep/DIY_root/%02d/%02d-all_3ep.root",i+1,i+1);
        MC_mass->Add(fName);
    }
    char sigCut[1500];
    //sprintf(sigCut,"%s && sigMatch==1", tagCut);
    sprintf(sigCut,"%s && sigModeTruth==402", tagCut);
    MC_mass->Draw("sigMass>>MC_hist",sigCut);
    cout<<" MC     "<<MC_hist->GetEntries()<<" Bbins = "<< MC_hist->GetNbinsX()<<endl;
    MC_hist->Draw();
    MC_hist->Smooth(1);
    //RooDataHist *MC_datahist = new RooDataHist("MC_datahist", "MC_datahist", mass, Hist_qq);
    RooDataHist *MC_datahist = new RooDataHist("MC_datahist", "MC_datahist", mass, MC_hist);
    RooHistPdf MC_shape("MC_shape", "MC_shape", mass, *MC_datahist,1);
    //RooHistPdf MC_shape("MC_shape", "MC_shape", mass, *MC_datahist);
    //single gaus 
    RooRealVar *mean = new RooRealVar("mean", "mean",1.74177e-03, -0.01, 0.01);
    RooRealVar *sigma = new RooRealVar("sigma", "sigma", 3.6747e-04, 0.0,0.010);
    RooGaussian *gaus=new RooGaussian("gaus", "gaus", mass, *mean, *sigma);

    //MCShape conv gaus
    RooAbsPdf *sig = new RooFFTConvPdf("sig","sig", mass, MC_shape, *gaus);
    RooRealVar c0("c0", "coefficient #0",  8.71845e-01,-1.,1.0);
    RooRealVar c1("c1", "coefficient #1", 1.56356e-01,-1.0,1.0);
    RooRealVar c2("c2", "coefficient #2", 0.5,-10000,10000);
    RooRealVar c3("c3", "coefficient #3", 0.5,-100000,100000);

    RooRealVar nsig("nsig", "signal fraction",0.9*HistHits, 0, HistHits);
    RooRealVar nbkg("nbkg", "bg fraction",    0.1*HistHits, 0, HistHits);
    //RooAbsPdf *bkg = new RooChebychev("poly", "poly", mass, RooArgList(c0));
    RooAbsPdf *bkg = new RooChebychev("poly", "poly", mass, RooArgList(c0,c1));
    

    RooAbsData* rHKnew;
    if ( IsUnBinned ) rHKnew = new RooDataSet("rHKnew", "KnewMass", FitTree, mass);
    else rHKnew = new RooDataHist("rHKnew", "KnewMass", mass, FitHist);
    rHKnew->Draw();
    RooPlot* frame5 = mass.frame();
    rHKnew->plotOn(frame5);

    mass.setRange("cut",leftcut, rightcut);
    //RooExtendPdf sige1("sige1", "sige1", MC_shape, nsig, "cut");
    RooExtendPdf sige1("sige1", "sige1", *sig, nsig, "cut");
    RooExtendPdf bkge1("bkge1", "bkge1", *bkg, nbkg, "cut");//ploy
    //RooExtendPdf bkge1("bkge1", "bkge1", MC_bg_shape, nbkg, "cut");//MC shaple
    
    bkge1.Draw();
    RooAddPdf *model = new RooAddPdf("model", "model", RooArgList(sige1, bkge1));
    model->Draw();
    //model = new RooAddPdf("model", "model", RooArgList(*sig, *bkg), RooArgList(nsig, nbkg));

    cout<<" "<<rHKnew<<endl;
    frame5->Draw();
    RooFitResult* fr;
    frame5->Draw();
    fr= model->fitTo(*rHKnew, RooFit::Extended(kTRUE),RooFit::Save(kTRUE),RooFit::Minos(kFALSE));
    fr= model->fitTo(*rHKnew, RooFit::Extended(kTRUE),RooFit::Save(kTRUE),RooFit::Minos(kFALSE));
    fr= model->fitTo(*rHKnew, RooFit::Extended(kTRUE),RooFit::Save(kTRUE),RooFit::Minos(kFALSE));
    fr= model->fitTo(*rHKnew, RooFit::Extended(kTRUE),RooFit::Save(kTRUE),RooFit::Minos(kFALSE));
    //fr= model->fitTo(*rHKnew, RooFit::Extended(kTRUE),RooFit::Save(kTRUE),RooFit::Minos(kFALSE));
    //sig->plotOn(frame5,LineWidth(4));
    //sige1.plotOn(frame5,LineWidth(4));
    //MC_shape.plotOn(frame5,LineWidth(4));
    frame5->Draw();
    //sig->plotOn(frame5,LineWidth(4));
    model->plotOn(frame5,LineWidth(3));
//    model->plotOn(frame5, Components("poly"), LineColor(kViolet), LineStyle(7));
//    model->plotOn(frame5, Components("sige1"), LineColor(kRed), LineStyle(kDashed),LineWidth(4));
    //model->plotOn(frame5, Components("sig"), LineColor(kRed), LineStyle(kDashed),LineWidth(3));
    model->plotOn(frame5, Components("bkge1"), LineColor(kViolet),LineWidth(3),LineStyle(kDashed));
    rHKnew->plotOn(frame5,MarkerSize(0.7));

    //model->paramOn(frame5,Layout(0.15,0.45,0.90));
    gStyle->SetOptTitle(0);
    //////-----------
    THStack *hs = new THStack("hs","Stacked 1D histograms");
    hs->Add(MC_bg_hist);
    MC_bg_hist->SetFillColor(11);
    MC_bg_hist->SetLineColor(11);
*/




        TCanvas *cc = new TCanvas("cc","cc",800,600);
        cc->Range(0,0,1,1);
 //       cc -> Divide(3,3);
        cc->SetBorderSize(2);
 //       cc->SetLeftMargin(0.18);
        cc->SetRightMargin(0.05);
        cc->SetTopMargin(0.05);
        cc->SetBottomMargin(0.12);
        cc->SetFrameFillColor(0);

        TPad *cc_400 = new TPad("cc_400","cc_400",0.049,0.54,0.356,0.96);
        cc_400->Draw();
        cc_400->cd();
        cc_400->Range(0,0,1,1);
        cc_400->SetFillStyle(4000);
        cc_400->SetBorderMode(0);
        cc_400->SetBorderSize(2);
        cc_400->SetTickx();
        cc_400->SetTicky();
        cc_400->SetLeftMargin(0.10);
        cc_400->SetRightMargin(0.);
        cc_400->SetTopMargin(0.00);
        cc_400->SetBottomMargin(0.);
        cc_400->SetFrameFillColor(0);
        frame400->SetTitle("");
        frame400->GetXaxis()->CenterTitle(true);
        frame400->GetYaxis()->CenterTitle(true);
        frame400->GetXaxis()->SetTitleSize(0.0);
        frame400->GetXaxis()->SetLabelSize(0.12);
        frame400->GetYaxis()->SetLabelSize(0.0);
//        frame400->GetXaxis()->SetLabelFont(132);
        frame400->GetYaxis()->SetLabelFont(132);
        frame400->GetYaxis()->SetTitleSize(0.0);
        frame400->GetXaxis()->SetNdivisions(505);
        frame400->GetYaxis()->SetNdivisions(505);
        frame400->SetMaximum(4200);
        frame400->SetMinimum(0.1);
        frame400->Draw();

        TLatex lt;
        lt.SetNDC();
        lt.SetTextAngle(0);
        lt.SetTextSize(0.10);
        lt.SetTextFont(132);

        lt.DrawLatex(0.16, 0.85, "(a) #font[32]{D_{s}^{-} #rightarrow K^{0}_{S}K^{-}}");

         Double_t m_max400 = frame400->GetMaximum();
   TArrow xy1(leftcut400,0.15*m_max400,leftcut400, 0.4*m_max400,0.02,"<");
   xy1.SetLineColor(6);
   xy1.SetLineWidth(2.0);
   xy1.Draw();
   TArrow xy2_400(rightcut400,0.15*m_max400,rightcut400, 0.4*m_max400,0.02,"<");
   xy2_400.SetLineColor(6);
   xy2_400.SetLineWidth(2.0);
   xy2_400.Draw();


        TGaxis *xis114 = new TGaxis(1.9,0.1,1.9,4200,0.001,4.2,505,"");
        xis114->SetName("xis114");
        xis114->SetLabelSize(0.12);
        xis114->SetLabelFont(132);
//        xis114->SetTextFont(132);
        xis114->Draw();

        cc_400->Modified();
        cc->cd();

         TPad *cc_401 = new TPad("cc_401","cc_401",0.356,0.54,0.672,0.96);
         cc_401->Draw();
         cc_401->cd();
         cc_401->Range(0,0,1,1);
         cc_401->SetFillStyle(4000);
         cc_401->SetBorderMode(0);
         cc_401->SetBorderSize(2);
         cc_401->SetTickx();
         cc_401->SetTicky();
         cc_401->SetLeftMargin(0.13);
         cc_401->SetRightMargin(0.);
         cc_401->SetTopMargin(0.00);
         cc_401->SetBottomMargin(0.);
         cc_401->SetFrameFillColor(0);
         frame401->SetTitle("");
         frame401->GetXaxis()->CenterTitle(true);
         frame401->GetYaxis()->CenterTitle(true);
         frame401->GetXaxis()->SetTitleSize(0.0);
         frame401->GetXaxis()->SetLabelSize(0.12);
         frame401->GetYaxis()->SetLabelSize(0.);
         frame401->GetYaxis()->SetTitleSize(0.0);
         frame401->GetXaxis()->SetNdivisions(505);
         frame401->GetYaxis()->SetNdivisions(505);
         frame401->SetMaximum(24000);
         frame401->SetMinimum(0.1);
         frame401->Draw();
         TGaxis *xis114 = new TGaxis(1.9,0.1,1.9,24000,0.001,24,505,"");
         xis114->SetName("xis114");
         xis114->SetLabelSize(0.12);
         xis114->SetLabelFont(132);
         xis114->Draw();


   TLatex lt;
   lt.SetNDC();
   lt.SetTextAngle(0);
   lt.SetTextSize(0.10);
   lt.SetTextFont(132);
   lt.DrawLatex(0.19, 0.85, "(b) #font[32]{D_{s}^{-} #rightarrow K^{+}K^{-}#pi^{-}}");

   Double_t m_max401 = frame401->GetMaximum();
   TArrow xy1_401(leftcut401,0.2*m_max401,leftcut401, 0.5*m_max401,0.02,"<");
   xy1_401.SetLineColor(6);
   xy1_401.SetLineWidth(2.0);
   xy1_401.Draw();
   TArrow xy2_401(rightcut401,0.2*m_max401,rightcut401, 0.5*m_max401,0.02,"<");
   xy2_401.SetLineColor(6);
   xy2_401.SetLineWidth(2.0);
   xy2_401.Draw();
      cc_401->Modified();  
         cc->cd();

        TPad *cc_404 = new TPad("cc_404","cc_404",0.672,0.54,0.988,0.96); //1 3
        cc_404->Draw();
        cc_404->cd();
        cc_404->Range(0,0,1,1);
        cc_404->SetFillStyle(4000);
        cc_404->SetBorderMode(0);
        cc_404->SetBorderSize(2);
        cc_404->SetTickx();
        cc_404->SetTicky();
        cc_404->SetLeftMargin(0.15);
        cc_404->SetRightMargin(0.);
        cc_404->SetTopMargin(0.00);
        cc_404->SetBottomMargin(0.);
        cc_404->SetFrameFillColor(0);
        frame404->SetTitle("");
        frame404->GetXaxis()->CenterTitle(true);
        frame404->GetYaxis()->CenterTitle(true);
        frame404->GetXaxis()->SetTitleSize(0.0);
        frame404->GetXaxis()->SetLabelSize(0.12);
        frame404->GetYaxis()->SetLabelSize(0.0);
        frame404->GetYaxis()->SetTitleSize(0.0);
        frame404->GetXaxis()->SetNdivisions(505);
        frame404->GetYaxis()->SetNdivisions(505);
        //frame404->GetYaxis()->SetRangeUser(0,15000);
        frame404->SetMaximum(16000);
        frame404->SetMinimum(0.1);
        frame404->Draw();

         TGaxis *xis114 = new TGaxis(1.9,0.1,1.9,16000,0.001,16,505,"");
         xis114->SetName("xis114");
         xis114->SetLabelSize(0.12);
         xis114->SetLabelFont(132);
         xis114->Draw();

        TLatex lt;
        lt.SetNDC();
        lt.SetTextAngle(0);
        lt.SetTextSize(0.10);
        lt.SetTextFont(132);
        lt.DrawLatex(0.19, 0.85, "(c) #font[32]{D_{s}^{-} #rightarrow K^{+}K^{-}#pi^{-}#pi^{0}}");

   Double_t m_max404 = frame404->GetMaximum();
   TArrow *xy1_404 = new TArrow(leftcut404,0.4*m_max404,leftcut404, 0.6*m_max404,0.02,"<");
   xy1_404->SetLineColor(6);
   xy1_404->SetLineWidth(2);
   xy1_404->Draw();
   TArrow *xy2_404 = new TArrow(rightcut404,0.4*m_max404,rightcut404, 0.6*m_max404,0.02,"<");
   xy2_404->SetLineColor(6);
   xy2_404->SetLineWidth(2);
   xy2_404->Draw();


         cc_404->Modified();
         cc->cd();

         TPad *c1_406 = new TPad("c1_406","c1_406",0.049,0.10,0.356,0.54);
         c1_406->Draw();
         c1_406->cd();
         c1_406->Range(0,0,1,1);
         c1_406->SetFillStyle(4000);
         c1_406->SetBorderMode(0);
         c1_406->SetBorderSize(2);
         c1_406->SetTickx();
         c1_406->SetTicky();
         c1_406->SetLeftMargin(0.10);
         c1_406->SetRightMargin(0.);
         c1_406->SetTopMargin(0.00);
         c1_406->SetBottomMargin(0.10);
         c1_406->SetFrameFillColor(0);
         frame406->SetTitle("");
         frame406->GetXaxis()->CenterTitle(true);
         frame406->GetYaxis()->CenterTitle(true);
         frame406->GetXaxis()->SetTitleSize(0.0);
	 frame406->GetXaxis()->SetLabelFont(132);
         frame406->GetXaxis()->SetLabelSize(0.12);
         frame406->GetYaxis()->SetLabelSize(0.);
         frame406->GetYaxis()->SetTitleSize(0.0);
         frame406->GetXaxis()->SetNdivisions(505);
         frame406->GetYaxis()->SetNdivisions(505);
         frame406->SetMaximum(4800);
         frame406->SetMinimum(0.1);
         frame406->Draw();
         TGaxis *xis114 = new TGaxis(1.9,0.1,1.9,4800,0.001,4.8,505,"");
         xis114->SetName("xis114");
         xis114->SetLabelSize(0.12);
         xis114->SetLabelFont(132);
         xis114->Draw();

   TLatex lt;
   lt.SetNDC();
   lt.SetTextAngle(0);
   lt.SetTextSize(0.10);
   lt.SetTextFont(132);
   lt.DrawLatex(0.16, 0.85, "(d) #font[32]{D_{s}^{-} #rightarrow K^{0}_{S}K^{+}#pi^{-}#pi^{-}}");

   Double_t m_max406 = frame406->GetMaximum();
   TArrow xy1_406(leftcut406,0.3*m_max406,leftcut406, 0.5*m_max406,0.02,"<");
   xy1_406.SetLineColor(6);
   xy1_406.SetLineWidth(2.0);
   xy1_406.Draw();
   TArrow xy2_406(rightcut406,0.3*m_max406,rightcut406, 0.5*m_max406,0.02,"<");
   xy2_406.SetLineColor(6);
   xy2_406.SetLineWidth(2.0);
   xy2_406.Draw();

         c1_406->Modified();
         cc->cd();

         TPad *c1_440 = new TPad("c1_440","c1_440",0.356,0.10,0.672,0.54);
         c1_440->Draw();
         c1_440->cd();
         c1_440->Range(0,0,1,1);
         c1_440->SetFillStyle(4000);
         c1_440->SetBorderMode(0);
         c1_440->SetBorderSize(2);
         c1_440->SetTickx();
         c1_440->SetTicky();
         c1_440->SetLeftMargin(0.13);
         c1_440->SetRightMargin(0.);
         c1_440->SetTopMargin(0.00);
         c1_440->SetBottomMargin(0.10);
         c1_440->SetFrameFillColor(0);
         frame440->SetTitle("");
         frame440->GetXaxis()->CenterTitle(true);
         frame440->GetYaxis()->CenterTitle(true);
         frame440->GetXaxis()->SetTitleSize(0.0);
         frame440->GetXaxis()->SetLabelSize(0.12);
	 frame440->GetXaxis()->SetLabelFont(132);
         frame440->GetYaxis()->SetLabelSize(0.);
         frame440->GetYaxis()->SetTitleSize(0.0);
         frame440->GetXaxis()->SetNdivisions(505);
         frame440->GetYaxis()->SetNdivisions(505);
         frame440->SetMaximum(2400);
         frame440->SetMinimum(0.1);
         frame440->Draw();
         TGaxis *xis114 = new TGaxis(1.9,0.1,1.9,2400,0.001,2.4,505,"");
         xis114->SetName("xis114");
         xis114->SetLabelSize(0.12);
         xis114->SetLabelFont(132);
         xis114->Draw();

   TLatex lt;
   lt.SetNDC();
   lt.SetTextAngle(0);
   lt.SetTextSize(0.10);
   lt.SetTextFont(132);
   lt.DrawLatex(0.19, 0.85, "(e) #font[32]{D_{s}^{-} #rightarrow #pi^{-}#eta_{#gamma#gamma}}");

         Double_t m_max440 = frame440->GetMaximum();
   TArrow xy1_440(leftcut440,0.3*m_max440,leftcut440, 0.5*m_max440,0.02,"<");
   xy1_440.SetLineColor(6);
   xy1_440.SetLineWidth(2.0);
   xy1_440.Draw();
   TArrow xy2_440(rightcut440,0.3*m_max440,rightcut440, 0.5*m_max440,0.02,"<");
   xy2_440.SetLineColor(6);
   xy2_440.SetLineWidth(2.0);
   xy2_440.Draw();

         c1_440->Modified();

         cc->cd();


         TPad *c1_460 = new TPad("c1_460","c1_460",0.672,0.10,0.988,0.54);
         c1_460->Draw();
         c1_460->cd();
         c1_460->Range(0,0,1,1);
         c1_460->SetFillStyle(4000);
         c1_460->SetBorderMode(0);
         c1_460->SetBorderSize(2);
         c1_460->SetTickx();
         c1_460->SetTicky();
         c1_460->SetLeftMargin(0.15);
         c1_460->SetRightMargin(0.);
         c1_460->SetTopMargin(0.00);
         c1_460->SetBottomMargin(0.10);
         c1_460->SetFrameFillColor(0);
         frame460->SetTitle("");
         frame460->GetXaxis()->CenterTitle(true);
         frame460->GetYaxis()->CenterTitle(true);
         frame460->GetXaxis()->SetTitleSize(0.0);

//         frame460->GetXaxis()->SetLabelSize(0.125);
         frame460->GetXaxis()->SetLabelSize(0.12);
         frame460->GetXaxis()->SetLabelFont(132);
         frame460->GetYaxis()->SetLabelSize(0.);
         frame460->GetYaxis()->SetTitleSize(0.0);
         frame460->GetXaxis()->SetNdivisions(505);
         frame460->GetYaxis()->SetNdivisions(505);
         frame460->SetMaximum(750);
         frame460->SetMinimum(0.1);
         frame460->Draw();
         TGaxis *xis114 = new TGaxis(1.9,0.1,1.9,750,0.001,0.75,505,"");
         xis114->SetName("xis114");
         xis114->SetLabelSize(0.12);
         xis114->SetLabelFont(132);
         xis114->Draw();

   TLatex lt;
   lt.SetNDC();
   lt.SetTextAngle(0);
   lt.SetTextSize(0.10);
   lt.SetTextFont(132);
   lt.DrawLatex(0.19, 0.85, "(f) #font[32]{D_{s}^{-} #rightarrow #pi^{-}#eta'_{#pi^{+}#pi^{-}#eta_{#gamma#gamma}}}");

       Double_t m_max460 = frame460->GetMaximum();
   TArrow xy1_460(leftcut460,0.15*m_max460,leftcut460, 0.4*m_max460,0.02,"<");
   xy1_460.SetLineColor(6);
   xy1_460.SetLineWidth(2.0);
   xy1_460.Draw();
   TArrow xy2_460(rightcut460,0.15*m_max460,rightcut460, 0.4*m_max460,0.02,"<");
   xy2_460.SetLineColor(6);
   xy2_460.SetLineWidth(2.0);
   xy2_460.Draw();

    c1_460->Modified();
    cc->cd();

/*         TPad *c1_5 = new TPad("c1_5","c1_5",0.672,0.10,0.988,0.40);
         c1_5->Draw();
         c1_5->cd();
         c1_5->Range(0,0,1,1);
         c1_5->SetFillStyle(4000);
         c1_5->SetBorderMode(0);
         c1_5->SetBorderSize(2);
         c1_5->SetTickx();
         c1_5->SetTicky();
         c1_5->SetLeftMargin(0.13);
         c1_5->SetRightMargin(0.);
         c1_5->SetTopMargin(0.);
         c1_5->SetBottomMargin(0.12);
         c1_5->SetFrameFillColor(0);
         frame5->SetTitle("");
         frame5->GetXaxis()->CenterTitle(true);
         frame5->GetYaxis()->CenterTitle(true);
         frame5->GetXaxis()->SetTitleSize(0.0);
//         frame5->GetXaxis()->SetLabelSize(0.125);
         frame5->GetXaxis()->SetLabelSize(0.14);
         frame5->GetXaxis()->SetLabelFont(132);
         frame5->GetYaxis()->SetLabelSize(0.);
         frame5->GetYaxis()->SetTitleSize(0.0);
         frame5->GetXaxis()->SetNdivisions(505);
         frame5->GetYaxis()->SetNdivisions(505);
         frame5->SetMaximum(75);
         frame5->SetMinimum(0.1);
         frame5->Draw();
         TGaxis *xis114 = new TGaxis(1.9,0.1,1.9,75,0.001,0.075,505,"");
         xis114->SetName("xis114");
         xis114->SetLabelSize(0.10);
         xis114->SetLabelFont(132);
         xis114->SetNdivisions(505);
         xis114->Draw();
   TLatex lt;
   lt.SetNDC();
   lt.SetTextAngle(0);
   lt.SetTextSize(0.13);
   lt.SetTextFont(132);
         lt.DrawLatex(0.19,0.85, "(i) #font[32]{D_{s}^{+} #rightarrow K^{0}_{S}K^{+}#pi^{0}}");
         c1_5->Modified();

         cc->cd();
*/




//   PLabel1X = new TLegend(0.48,0.05041475,0.5976628,0.09004608,NULL,"brNDC");
   PLabel1X = new TLegend(0.48,0.03,0.5976628,0.07,NULL,"brNDC");
         PLabel1X->SetTextAlign(23);
         PLabel1X->SetTextFont(132);
         PLabel1X->SetBorderSize(0);
         PLabel1X->SetTextSize(0.06);
         PLabel1X->SetTextColor(1);
         PLabel1X->SetLineColor(0);
         PLabel1X->SetFillColor(0);
         PLabel1X->SetLineWidth(0);
         PLabel1X->SetTextAngle(0);
         PLabel1X->SetHeader("#font[32]{M}_{tag} (GeV/#font[32]{c}^{2})");
         PLabel1X->Draw();

//         PLabel1Y = new TLegend(0.005,0.38,0.005,0.58);
         PLabel1Y = new TLegend(0.005,0.35,0.005,0.55);
         PLabel1Y->SetTextAlign(23);
         PLabel1Y->SetTextFont(132);
         PLabel1Y->SetBorderSize(0);
         PLabel1Y->SetTextSize(0.04);
         PLabel1Y->SetTextColor(1);
         PLabel1Y->SetLineColor(0);
         PLabel1Y->SetFillColor(0);
         PLabel1Y->SetLineWidth(0);
         PLabel1Y->SetTextAngle(90);
         PLabel1Y->SetHeader("Events / (1.0 MeV/#font[32]{c}^{2}) (#times10^{3})");
         PLabel1Y->Draw();

         cc->Modified();
         cc->Update();
         cc->Print("draft_v1.eps");




}

void release(TObject*& ptr)
{
    if (ptr != NULL)
    {
        delete ptr;
        ptr = NULL;
    }
}

Double_t IntY(Double_t x, Double_t *xc,  Double_t *yc, Int_t max)
{
    Int_t i;

    for (i=0; i<max && x>xc[i]; i++);

    if (i==0) i++;

    return (yc[i]-yc[i-1])/(xc[i]-xc[i-1])*(x-xc[i-1])+yc[i-1];

}
double NormalizedIntegral(RooAbsPdf * function, RooRealVar& integrationVar,double lowerLimit, double upperLimit)
{
    integrationVar.setRange("integralRange", lowerLimit, upperLimit) ;
    RooAbsReal* integral = (*function).createIntegral(integrationVar,NormSet(integrationVar), Range("integralRange")) ;
    double normalizedIntegralValue = integral->getVal();
    return normalizedIntegralValue;
}



==> eps/fitresult/a.sh <==
root -q -l show.C
latex note.tex
dvipdf note.dvi
gv note.pdf


==> eps/fitresult/show.C <==
#include <string>
void show()
{
TCanvas* cc = new TCanvas("cc","cc",1000,750);
        TString Tname[7] = {
                "mkppim"   ,
                "mkppi0"  ,
                "mpippim"  ,
                "mpippi0",
                "mpimpi0",
                "mkppimpi0",
                "mpippimpi0"
	};
        TString Tname2[7] = {
                "mKpPim"   ,
                "mKpPi0"  ,
                "mPipPim"  ,
                "mPipPi0",
                "mPimPi0",
                "mKpPimPi0",
                "mPipPimPi0"
        };
        TString Tname3[7] = {
                "#font[132]{(a)}"   ,
                "#font[132]{(b)}"   ,
                "#font[132]{(c)}"  ,
                "#font[132]{(d)}"  ,
                "#font[132]{(e)}",
                "#font[132]{(f)}",
                "#font[132]{(g)}"    
        };

        TString XTname[7] = {
                "#font[32]{M}_{#font[132]{#font[132]{K}^{+}#font[132]{#pi}^{-}}} (#font[132]{GeV}/#font[32]{c}^{2})",
                "#font[32]{M}_{#font[132]{#font[132]{K}^{+}#font[132]{#pi}^{0}}} (#font[132]{GeV}/#font[32]{c}^{2})",
                "#font[32]{M}_{#font[132]{#font[132]{#pi}^{-}#font[132]{#pi}^{+}}} (#font[132]{GeV}/#font[32]{c}^{2})",
                "#font[32]{M}_{#font[132]{#font[132]{#pi}^{+}#font[132]{#pi}^{0}}} (#font[132]{GeV}/#font[32]{c}^{2})",
                "#font[32]{M}_{#font[132]{#font[132]{#pi}^{-}#font[132]{#pi}^{0}}} (#font[132]{GeV}/#font[32]{c}^{2})",
              //  "#font[32]{M}_{(#font[132]{#font[132]{K}^{+}#font[132]{#pi}^{+}#font[132]{#pi}^{-}) (GeV/#font[32]{c}^{2})}}",
                "#font[32]{M}_{#font[132]{#font[132]{K}^{+}#font[132]{#pi}^{-}#font[132]{#pi}^{0}}} (#font[132]{GeV}/#font[32]{c}^{2})",
                "#font[32]{M}_{#font[132]{#font[132]{#pi}^{+}#font[132]{#pi}^{-}#font[132]{#pi}^{0}}} (#font[132]{GeV}/#font[32]{c}^{2})"

        }; 
        Double_t nbin_kppip= 28;    Double_t Min_Hmkppip      = 0.57;Double_t Max_Hmkppip   = 1.69;
        Double_t nbin_kppim=28;     Double_t Min_Hmkppim      = 0.57;Double_t Max_Hmkppim= 1.69;
        Double_t nbin_kppi0=28;     Double_t Min_Hmkppi0      = 0.57; Double_t Max_Hmkppi0 = 1.69;
        Double_t nbin_pippim=28;    Double_t Min_Hmpippim     = 0.22; Double_t Max_Hmpippim = 1.34;
        Double_t nbin_pippi0=28;    Double_t Min_Hmpippi0     = 0.22; Double_t Max_Hmpippi0 = 1.34;
        Double_t nbin_pimpi0=28;    Double_t Min_Hmpimpi0     = 0.22; Double_t Max_Hmpimpi0  = 1.34;
        Double_t nbin_kppippim=28;  Double_t Min_Hmkppippim   = 0.76;Double_t Max_Hmkppippim = 1.88;
        Double_t nbin_kppippi0=28;  Double_t Min_Hmkppippi0   = 0.76;Double_t Max_Hmkppippi0 = 1.88;
        Double_t nbin_kppimpi0=28;  Double_t Min_Hmkppimpi0   = 0.76;Double_t Max_Hmkppimpi0= 1.88;
        Double_t nbin_pippimpi0=28; Double_t Min_Hmpippimpi0  = 0.40;Double_t Max_Hmpippimpi0 = 1.52;

        Double_t _Min[7] = {
                Min_Hmkppim   ,
                Min_Hmkppi0    ,
                Min_Hmpippim    ,
                Min_Hmpippi0    ,
                Min_Hmpimpi0    ,
                //Min_Hmkppippim  ,
                Min_Hmkppimpi0 ,
                Min_Hmpippimpi0
        };
        Double_t _Max[7] = {
                Max_Hmkppim  ,
                Max_Hmkppi0   ,
                Max_Hmpippim   ,
                Max_Hmpippi0   ,
                Max_Hmpimpi0   ,
               // Max_Hmkppippim ,
                Max_Hmkppimpi0,
                Max_Hmpippimpi0
        };
	Double_t _bin[7] = {
                nbin_kppim,
		nbin_kppi0,
		nbin_pippim,
		nbin_pippi0,
		nbin_pimpi0,
		//nbin_kppippim,
		nbin_kppimpi0,
		nbin_pippimpi0
	};
	TFile *fmc        =new TFile("../project.root"); 
	TFile *Kst0      =new TFile("../Kst0Rhop.root");
	TFile *Kstp       =new TFile("../KstpRho0.root");
        TFile *K1270      =new TFile("../K1270.root");
        TFile *K1400      =new TFile("../K1400.root");
        TFile *Ka1        =new TFile("../Ka1.root");
        TFile *KOmega     =new TFile("../KOmega.root");
        TFile *RhoS       =new TFile("../RhoS.root");
        TFile *KPisPiPis  =new TFile("../KPisPiPis.root");
	TFile *fbk=new TFile("/work/zengx/Kpipipi0_latest/genericMC/mc_all_cut.root");
        TFile *fdata=new TFile("/work/zengx/Kpipipi0_latest/data/data_all_cut.root");
        TTree *t0 = (TTree*)fdata ->Get("Ds");
        TTree *t2 = (TTree*)fbk ->Get("Ds");
	for(Int_t i=0; i<7; i++)
	{
		TString Pnam_eps = Tname[i]+".eps";
		THStack *hs1=new THStack("hs1","hs1");
		cc->cd();
		TPad *pad_1=new TPad("pad_1","",0.0,0.00,1.0,1.0);
		pad_1->SetBottomMargin(0.00);
		pad_1->SetLeftMargin(0.14);
		pad_1->SetRightMargin(0.01);
		pad_1->SetLineColor(0);
		pad_1->Draw();
		pad_1->cd();

                gPad->SetRightMargin(0.11);
                gPad->SetLeftMargin( 0.16);
                gPad->SetBottomMargin(0.22);
                gPad->SetTopMargin(0.01);
                gStyle->SetOptTitle(0);
                gStyle->SetPaperSize(20,30);
                //gStyle->SetPadTickX(1);
                //gStyle->SetPadTickY(1);
                gStyle->SetOptStat(0000);
                gStyle->SetTitleSize(0.07,"xz");
                gStyle->SetTitleSize(0.06,"y");
                gStyle->SetTitleOffset(1.2,"y");
                //gStyle->SetTitleOffset(0.95,"y");
                gStyle->SetTitleOffset(1.1,"x");
                gStyle->SetLabelSize(0.06,"xz");
                gStyle->SetLabelSize(0.05,"y");
                gStyle->SetNdivisions(510,"x");
                gStyle->SetNdivisions(405,"y");
                gStyle->SetMarkerStyle(20);
                gStyle->SetMarkerSize(1);
                gStyle->SetLineColor(kBlack);
                gStyle->SetLineWidth(2);
                gStyle->SetTitle("");
                gStyle->SetErrorX(0);

                //TH1F *hSg_data       =(TH1F*)fmc->Get("HD"+Tname[i]);
		TH1F *hSg_MC         =(TH1F*)fmc->Get("HF"+Tname[i]);
		TH1F *hSg_Kst0       =(TH1F*)Kst0->Get("HF"+Tname[i]);
		TH1F *hSg_Kstp       =(TH1F*)Kstp->Get("HF"+Tname[i]);
		TH1F *hSg_K1270      =(TH1F*)K1270->Get("HF"+Tname[i]);
		TH1F *hSg_K1400      =(TH1F*)K1400->Get("HF"+Tname[i]);
		TH1F *hSg_Ka1        =(TH1F*)Ka1->Get("HF"+Tname[i]);
		TH1F *hSg_KOmega     =(TH1F*)KOmega->Get("HF"+Tname[i]);
		TH1F *hSg_RhoS       =(TH1F*)RhoS->Get("HF"+Tname[i]);
		TH1F *hSg_KPisPiPis  =(TH1F*)KPisPiPis->Get("HF"+Tname[i]);

        TH1F *hSg_data= new TH1F("hSg_data_"+Tname[i], "hSg_data_"+Tname[i], (_Max[i]-_Min[i])/0.04, _Min[i], _Max[i]);
        TH1F *hSg_bkg = new TH1F("hSg_bkg_"+Tname[i],  "hSg_bkg_"+Tname[i],  _bin[i], _Min[i], _Max[i]);

        t0->Project("hSg_data_"+Tname[i],Tname2[i]);
        t2->Project("hSg_bkg_"+Tname[i],Tname2[i]);

        hSg_bkg->Scale( 0.123*630/hSg_bkg->Integral() );
        hSg_MC->Scale(  0.877*630/hSg_MC->Integral() );
	hSg_MC->Add(hSg_bkg,1.0);
	hSg_MC->Sumw2();

                hSg_Kst0->Scale((0.4123 *630)/hSg_Kst0->Integral());
                hSg_Kst0->SetLineColor(2);
                hSg_Kst0->SetLineWidth(4);

                hSg_Kstp->Scale((0.0404*630)/hSg_Kstp->Integral());
                hSg_Kstp->SetLineColor(3);
                hSg_Kstp->SetLineWidth(4);

                hSg_K1270->Scale((0.0388 *630)/hSg_K1270->Integral());
                hSg_K1270->SetLineColor(4);
                hSg_K1270->SetLineWidth(4);

                hSg_K1400->Scale((0.1135 *630)/hSg_K1400->Integral());
                hSg_K1400->SetLineColor(6);
                hSg_K1400->SetLineWidth(4);

                hSg_Ka1->Scale((0.0313 *630)/hSg_Ka1->Integral());
                hSg_Ka1->SetLineColor(5);
                hSg_Ka1->SetLineWidth(4);

                hSg_KOmega->Scale((0.0974 *630)/hSg_KOmega->Integral());
                hSg_KOmega->SetLineColor(7);
                hSg_KOmega->SetLineWidth(4);

                hSg_RhoS->Scale((0.1034 *630)/hSg_RhoS->Integral());
                hSg_RhoS->SetLineColor(28);
                hSg_RhoS->SetLineWidth(4);

                hSg_KPisPiPis->Scale((0.0948 *630)/hSg_KPisPiPis->Integral());
                hSg_KPisPiPis->SetLineColor(46);
                hSg_KPisPiPis->SetLineWidth(4);


		hSg_bkg->SetLineColor(kBlack);
		hSg_bkg ->SetLineStyle(9);
                hSg_bkg->SetLineWidth(4);

		hSg_Kst0 ->SetLineStyle(2);
		hSg_Kstp  ->SetLineStyle(2);
		hSg_K1270 ->SetLineStyle(2);
		hSg_K1400 ->SetLineStyle(2);
		hSg_Ka1 ->SetLineStyle(2);
		hSg_KOmega ->SetLineStyle(2);
		hSg_RhoS ->SetLineStyle(2);
                hSg_KPisPiPis->SetLineStyle(2);

		hSg_MC->SetLineColor(kBlue);
		hSg_MC->SetMinimum(0.0);
		if(hSg_MC  ->GetMaximum()<hSg_data->GetMaximum())
		{
			hSg_MC->SetMaximum(hSg_data->GetMaximum()*(1.3));
		}
                hSg_data->SetMarkerStyle(8);
                //hSg_data->SetMarkerSize();
		hSg_data->SetMarkerColor(kBlack);
                hSg_data->SetLineColor(kBlack);
                hSg_data->SetLineWidth(4);

		Int_t Norbin  = hSg_MC->GetNbinsX();
		gPad->SetRightMargin(0.080);
		gPad->SetLeftMargin( 0.160);
		gPad->SetBottomMargin(0.200);
		gPad->SetTopMargin(0.05);
                hSg_MC->SetNdivisions(505,"xy");
		hSg_MC->SetLineWidth(4);
		hSg_MC->SetTitleOffset(0.80,"Y");
		hSg_MC->SetTitleOffset(1.1,"X");
		hSg_MC->GetXaxis()->SetLabelSize(0.060);
		hSg_MC->GetXaxis()->SetTitleSize(0.070);
		hSg_MC->GetXaxis()->SetTitleFont(132);
                hSg_MC->GetXaxis()->SetLabelFont(132);
		hSg_MC->GetXaxis()->SetTitle(XTname[i]);
                hSg_MC->GetXaxis()->CenterTitle();
		hSg_MC->GetYaxis()->SetTitle(Form("Events / (%.0f MeV/#font[32]{c}^{2})",(_Max[i] - _Min[i])/Norbin*1000));
		hSg_MC->GetYaxis()->SetLabelFont(132);
		hSg_MC->GetYaxis()->SetLabelOffset(0.005);
		hSg_MC->GetYaxis()->SetLabelSize(0.06);//number size
		hSg_MC->GetYaxis()->SetTitleSize(0.07);
		hSg_MC->GetYaxis()->SetTitleFont(132);
        	hSg_MC->GetYaxis()->CenterTitle();

		hSg_MC->Draw("hist");
		hSg_data->Draw("Epsame");
		hSg_bkg->Draw("histsame");
		hSg_Kst0->Draw("histsame");
		hSg_Kstp->Draw("histsame");
		hSg_K1270->Draw("histsame");
		hSg_K1400->Draw("histsame");
		hSg_Ka1->Draw("histsame");
      		hSg_KOmega->Draw("histsame");
		hSg_RhoS->Draw("histsame");
		hSg_KPisPiPis->Draw("histsame");
/*		if(i>=6){
			TLegend *leg = new TLegend(0.20,0.60,0.40,0.95);
			leg->AddEntry(hSg_data,"data","PL");
			leg->AddEntry(hSg_MC  ,"TotalFit","l");
			leg->AddEntry(hSg_bkg  ,"BKG","f");
			leg->AddEntry(hSg_Kst0  ,"K^{*0}#rho^{+}","l");
			leg->AddEntry(hSg_Kstp  ,"K^{*+}#rho^{0}","l");
			leg->AddEntry(hSg_K1270  ,"K_1(1270)","l");
			leg->AddEntry(hSg_K1400  ,"K_1(1400)","l");
			leg->AddEntry(hSg_Ka1    ,"Ka_1(1260)","l");
			leg->AddEntry(hSg_KOmega  ,"K#omega","l");
			leg->AddEntry(hSg_KPisPiPis  ,"(K^{+}#pi^{-})_{S-wave}(#pi^{+}#pi^{-})_{S-wave}","l");
			leg->AddEntry(hSg_RhoS  ,"(K^{+}#pi^{0})_{v}#rho^{0}","l");
			leg->Draw();
		}
		else{
                        TLegend *leg = new TLegend(0.75,0.60,0.95,0.95);
                        leg->AddEntry(hSg_data,"data","PL");
                        leg->AddEntry(hSg_MC  ,"TotalFit","l");
                        leg->AddEntry(hSg_bkg  ,"BKG","f");
                        leg->AddEntry(hSg_Kst0  ,"K^{*0}#rho^{+}","l");
                        leg->AddEntry(hSg_Kstp  ,"K^{*+}#rho^{0}","l");
                        leg->AddEntry(hSg_K1270  ,"K_1(1270)","l");
                        leg->AddEntry(hSg_K1400  ,"K_1(1400)","l");
                        leg->AddEntry(hSg_Ka1    ,"Ka_1(1260)","l");
                        leg->AddEntry(hSg_KOmega  ,"K#omega","l");
                        leg->AddEntry(hSg_KPisPiPis  ,"(K^{+}#pi^{-})_{S-wave}(#pi^{+}#pi^{-})_{S-wave}","l");
                        leg->AddEntry(hSg_RhoS  ,"(K^{+}#pi^{0})_{v}#rho^{0}","l");
                        leg->Draw();
}*/
                TLatex lt;
                lt.SetNDC();
                lt.SetTextAngle(0);
                lt.SetTextSize(0.08);
		/*if(i<5){
                lt.DrawLatex(0.75, 0.80,Tname3[i]);
		}
		else{
                lt.DrawLatex(0.3, 0.80,Tname3[i]);		
		}*/
		cc->Update();
		cc->Print(Pnam_eps);
		//cc->Print(Pnam_png);
		cout << "Norbin="<< Norbin<< endl;

	//	delete pad_1;
	//	delete hSg_data;
    //		delete hSg_bkg;
	}
		//cc->SaveAs("picture.png");
}


==> eps/fitresult/show1.C <==
#include <string>
void show()
{
TCanvas* cc = new TCanvas("cc","cc",1000,750);
gStyle -> SetOptStat(00);
gStyle->SetErrorX(0);
//cc -> Divide(3,1);
        TString Tname[8] = {
                "mkppim"   ,
                "mkppi0"  ,
                "mpippim"  ,
                "mpippi0",
                "mpimpi0",
                "mkppippim"    ,
                "mkppimpi0",
                "mpippimpi0"
	};
        TString Tname2[8] = {
                "mKpPim"   ,
                "mKpPi0"  ,
                "mPipPim"  ,
                "mPipPi0",
                "mPimPi0",
                "mKpPipPim"    ,
                "mKpPimPi0",
                "mPipPimPi0"
        };
        TString Tname3[8] = {
                "#font[132]{(a)}"   ,
                "#font[132]{(b)}"   ,
                "#font[132]{(c)}"  ,
                "#font[132]{(d)}"  ,
                "#font[132]{(e)}",
                "#font[132]{(f)}",
                "#font[132]{(g)}"    ,
                "#font[132]{(h)}"
        };

        TString XTname[8] = {
                "#font[32]{M}_{(#font[132]{#font[132]{K}^{+}#font[132]{#pi}^{-}) (GeV/#font[32]{c}^{2})}}",
                "#font[32]{M}_{(#font[132]{#font[132]{K}^{+}#font[132]{#pi}^{0}) (GeV/#font[32]{c}^{2})}}",
                "#font[32]{M}_{(#font[132]{#font[132]{#pi}^{-}#font[132]{#pi}^{+}) (GeV/#font[32]{c}^{2})}}",
                "#font[32]{M}_{(#font[132]{#font[132]{#pi}^{+}#font[132]{#pi}^{0}) (GeV/#font[32]{c}^{2})}}",
                "#font[32]{M}_{(#font[132]{#font[132]{#pi}^{-}#font[132]{#pi}^{0}) (GeV/#font[32]{c}^{2})}}",
                "#font[32]{M}_{(#font[132]{#font[132]{K}^{+}#font[132]{#pi}^{+}#font[132]{#pi}^{-}) (GeV/#font[32]{c}^{2})}}",
                "#font[32]{M}_{(#font[132]{#font[132]{K}^{+}#font[132]{#pi}^{-}#font[132]{#pi}^{0}) (GeV/#font[32]{c}^{2})}}",
                "#font[32]{M}_{(#font[132]{#font[132]{#pi}^{+}#font[132]{#pi}^{-}#font[132]{#pi}^{0}) (GeV/#font[32]{c}^{2})}}"

        }; 
        Double_t nbin_kppip= 28;    Double_t Min_Hmkppip      = 0.57;Double_t Max_Hmkppip   = 1.69;
        Double_t nbin_kppim=28;     Double_t Min_Hmkppim      = 0.57;Double_t Max_Hmkppim= 1.69;
        Double_t nbin_kppi0=28;     Double_t Min_Hmkppi0      = 0.57; Double_t Max_Hmkppi0 = 1.69;
        Double_t nbin_pippim=28;    Double_t Min_Hmpippim     = 0.22; Double_t Max_Hmpippim = 1.34;
        Double_t nbin_pippi0=28;    Double_t Min_Hmpippi0     = 0.22; Double_t Max_Hmpippi0 = 1.34;
        Double_t nbin_pimpi0=28;    Double_t Min_Hmpimpi0     = 0.22; Double_t Max_Hmpimpi0  = 1.34;
        Double_t nbin_kppippim=28;  Double_t Min_Hmkppippim   = 0.76;Double_t Max_Hmkppippim = 1.88;
        Double_t nbin_kppippi0=28;  Double_t Min_Hmkppippi0   = 0.76;Double_t Max_Hmkppippi0 = 1.88;
        Double_t nbin_kppimpi0=28;  Double_t Min_Hmkppimpi0   = 0.76;Double_t Max_Hmkppimpi0= 1.88;
        Double_t nbin_pippimpi0=28; Double_t Min_Hmpippimpi0  = 0.40;Double_t Max_Hmpippimpi0 = 1.52;

        Double_t _Min[8] = {
                Min_Hmkppim   ,
                Min_Hmkppi0    ,
                Min_Hmpippim    ,
                Min_Hmpippi0    ,
                Min_Hmpimpi0    ,
                Min_Hmkppippim  ,
                Min_Hmkppimpi0 ,
                Min_Hmpippimpi0
        };
        Double_t _Max[8] = {
                Max_Hmkppim  ,
                Max_Hmkppi0   ,
                Max_Hmpippim   ,
                Max_Hmpippi0   ,
                Max_Hmpimpi0   ,
                Max_Hmkppippim ,
                Max_Hmkppimpi0,
                Max_Hmpippimpi0
        };
	Double_t _bin[8] = {
                nbin_kppim,
		nbin_kppi0,
		nbin_pippim,
		nbin_pippi0,
		nbin_pimpi0,
		nbin_kppippim,
		nbin_kppimpi0,
		nbin_pippimpi0
	};
	TFile *fmc        =new TFile("../project.root"); 
	TFile *Kst0      =new TFile("../Kst0Rhop.root");
	TFile *Kstp       =new TFile("../KstpRho0.root");
        TFile *K1270      =new TFile("../K1270.root");
        TFile *K1400      =new TFile("../K1400.root");
        TFile *Ka1        =new TFile("../Ka1.root");
        TFile *KOmega     =new TFile("../KOmega.root");
        TFile *RhoS       =new TFile("../RhoS.root");
        TFile *KPisPiPis  =new TFile("../KPisPiPis.root");
	TFile *fbk=new TFile("/work/zengx/Kpipipi0_latest/genericMC/mc_all_cut.root");
        TFile *fdata=new TFile("/work/zengx/Kpipipi0_latest/data/data_all_cut.root");
        TTree *t0 = (TTree*)fdata ->Get("Ds");
        TTree *t2 = (TTree*)fbk ->Get("Ds");
	for(Int_t i=0; i<8; i++)
	{
		TString Pnam_eps = Tname[i]+".eps";
		THStack *hs1=new THStack("hs1","hs1");
		cc->cd();
		TPad *pad_1=new TPad("pad_1","",0.0,0.00,1.0,1.0);
		gStyle->SetOptTitle(0);
gStyle->SetErrorX(0);
		pad_1->SetBottomMargin(0.00);
		pad_1->SetLeftMargin(0.14);
		pad_1->SetRightMargin(0.01);
		pad_1->SetLineColor(0);
		pad_1->Draw();
		pad_1->cd();

                //TH1F *hSg_data       =(TH1F*)fmc->Get("HD"+Tname[i]);
		TH1F *hSg_MC         =(TH1F*)fmc->Get("HF"+Tname[i]);
		TH1F *hSg_Kst0       =(TH1F*)Kst0->Get("HF"+Tname[i]);
		TH1F *hSg_Kstp       =(TH1F*)Kstp->Get("HF"+Tname[i]);
		TH1F *hSg_K1270      =(TH1F*)K1270->Get("HF"+Tname[i]);
		TH1F *hSg_K1400      =(TH1F*)K1400->Get("HF"+Tname[i]);
		TH1F *hSg_Ka1        =(TH1F*)Ka1->Get("HF"+Tname[i]);
		TH1F *hSg_KOmega     =(TH1F*)KOmega->Get("HF"+Tname[i]);
		TH1F *hSg_RhoS       =(TH1F*)RhoS->Get("HF"+Tname[i]);
		TH1F *hSg_KPisPiPis  =(TH1F*)KPisPiPis->Get("HF"+Tname[i]);

        TH1F *hSg_data= new TH1F("hSg_data_"+Tname[i], "hSg_data_"+Tname[i], (_Max[i]-_Min[i])/0.04, _Min[i], _Max[i]);
        TH1F *hSg_bkg = new TH1F("hSg_bkg_"+Tname[i],  "hSg_bkg_"+Tname[i],  _bin[i], _Min[i], _Max[i]);

        t0->Project("hSg_data_"+Tname[i],Tname2[i]);
        t2->Project("hSg_bkg_"+Tname[i],Tname2[i]);

        hSg_bkg->Scale( 0.123*630/hSg_bkg->Integral() );
        hSg_MC->Scale(  0.877*630/hSg_MC->Integral() );
	hSg_MC->Add(hSg_bkg,1.0);
	hSg_MC->Sumw2();

                hSg_Kst0->Scale((0.4123 *630)/hSg_Kst0->Integral());
                hSg_Kst0->SetLineColor(2);
                hSg_Kst0->SetLineWidth(4);

                hSg_Kstp->Scale((0.0404*630)/hSg_Kstp->Integral());
                hSg_Kstp->SetLineColor(3);
                hSg_Kstp->SetLineWidth(4);

                hSg_K1270->Scale((0.0388 *630)/hSg_K1270->Integral());
                hSg_K1270->SetLineColor(4);
                hSg_K1270->SetLineWidth(4);

                hSg_K1400->Scale((0.1135 *630)/hSg_K1400->Integral());
                hSg_K1400->SetLineColor(6);
                hSg_K1400->SetLineWidth(4);

                hSg_Ka1->Scale((0.0313 *630)/hSg_Ka1->Integral());
                hSg_Ka1->SetLineColor(5);
                hSg_Ka1->SetLineWidth(4);

                hSg_KOmega->Scale((0.0974 *630)/hSg_KOmega->Integral());
                hSg_KOmega->SetLineColor(7);
                hSg_KOmega->SetLineWidth(4);

                hSg_RhoS->Scale((0.1034 *630)/hSg_RhoS->Integral());
                hSg_RhoS->SetLineColor(28);
                hSg_RhoS->SetLineWidth(4);

                hSg_KPisPiPis->Scale((0.0948 *630)/hSg_KPisPiPis->Integral());
                hSg_KPisPiPis->SetLineColor(46);
                hSg_KPisPiPis->SetLineWidth(4);


		hSg_bkg->SetLineColor(kBlack);
		hSg_bkg ->SetLineStyle(8);
		hSg_Kst0 ->SetLineStyle(2);
		hSg_Kstp  ->SetLineStyle(2);
		hSg_K1270 ->SetLineStyle(2);
		hSg_K1400 ->SetLineStyle(2);
		hSg_Ka1 ->SetLineStyle(2);
		hSg_KOmega ->SetLineStyle(2);
		hSg_RhoS ->SetLineStyle(2);
                hSg_KPisPiPis->SetLineStyle(2);

		hSg_MC->SetLineColor(kBlue);
		hSg_MC->SetMinimum(0.0);
		if(hSg_MC  ->GetMaximum()<hSg_data->GetMaximum())
		{
			hSg_MC->SetMaximum(hSg_data->GetMaximum()*(1.3));
		}
                hSg_data->SetMarkerStyle(2);
                hSg_data->SetMarkerSize(4);
		hSg_data->SetMarkerColor(kBlack);
                hSg_data->SetLineColor(kBlack);
                gStyle->SetErrorX(0);

		Int_t Norbin  = hSg_MC->GetNbinsX();
		gPad->SetRightMargin(0.080);
		gPad->SetLeftMargin( 0.160);
		gPad->SetBottomMargin(0.200);
		gPad->SetTopMargin(0.05);
                hSg_MC->SetNdivisions(505,"xy");
		hSg_MC->SetLineWidth(2);
		hSg_MC->SetTitleOffset(0.80,"Y");
		hSg_MC->SetTitleOffset(1.1,"X");
		hSg_MC->GetXaxis()->SetLabelSize(0.060);
		hSg_MC->GetXaxis()->SetTitleSize(0.070);
		hSg_MC->GetXaxis()->SetTitleFont(132);
                hSg_MC->GetXaxis()->SetLabelFont(132);
		hSg_MC->GetXaxis()->SetTitle(XTname[i]);
                hSg_MC->GetXaxis()->CenterTitle();
		hSg_MC->GetYaxis()->SetTitle(Form("Events/%.0f (MeV/#font[32]{c}^{2})",(_Max[i] - _Min[i])/Norbin*1000));
		hSg_MC->GetYaxis()->SetLabelFont(132);
		hSg_MC->GetYaxis()->SetLabelOffset(0.005);
		hSg_MC->GetYaxis()->SetLabelSize(0.06);//number size
		hSg_MC->GetYaxis()->SetTitleSize(0.07);
		hSg_MC->GetYaxis()->SetTitleFont(132);
        	hSg_MC->GetYaxis()->CenterTitle();

		hSg_MC->Draw("hist");
		hSg_data->Draw("epsame");
		hSg_bkg->Draw("histsame");
		hSg_Kst0->Draw("histsame");
		hSg_Kstp->Draw("histsame");
		hSg_K1270->Draw("histsame");
		hSg_K1400->Draw("histsame");
		hSg_Ka1->Draw("histsame");
      		hSg_KOmega->Draw("histsame");
		hSg_RhoS->Draw("histsame");
		hSg_KPisPiPis->Draw("histsame");
/*		if(i>=6){
			TLegend *leg = new TLegend(0.20,0.60,0.40,0.95);
			leg->AddEntry(hSg_data,"data","PL");
			leg->AddEntry(hSg_MC  ,"TotalFit","l");
			leg->AddEntry(hSg_bkg  ,"BKG","f");
			leg->AddEntry(hSg_Kst0  ,"K^{*0}#rho^{+}","l");
			leg->AddEntry(hSg_Kstp  ,"K^{*+}#rho^{0}","l");
			leg->AddEntry(hSg_K1270  ,"K_1(1270)","l");
			leg->AddEntry(hSg_K1400  ,"K_1(1400)","l");
			leg->AddEntry(hSg_Ka1    ,"Ka_1(1260)","l");
			leg->AddEntry(hSg_KOmega  ,"K#omega","l");
			leg->AddEntry(hSg_KPisPiPis  ,"(K^{+}#pi^{-})_{S-wave}(#pi^{+}#pi^{-})_{S-wave}","l");
			leg->AddEntry(hSg_RhoS  ,"(K^{+}#pi^{0})_{v}#rho^{0}","l");
			leg->Draw();
		}
		else{
                        TLegend *leg = new TLegend(0.75,0.60,0.95,0.95);
                        leg->AddEntry(hSg_data,"data","PL");
                        leg->AddEntry(hSg_MC  ,"TotalFit","l");
                        leg->AddEntry(hSg_bkg  ,"BKG","f");
                        leg->AddEntry(hSg_Kst0  ,"K^{*0}#rho^{+}","l");
                        leg->AddEntry(hSg_Kstp  ,"K^{*+}#rho^{0}","l");
                        leg->AddEntry(hSg_K1270  ,"K_1(1270)","l");
                        leg->AddEntry(hSg_K1400  ,"K_1(1400)","l");
                        leg->AddEntry(hSg_Ka1    ,"Ka_1(1260)","l");
                        leg->AddEntry(hSg_KOmega  ,"K#omega","l");
                        leg->AddEntry(hSg_KPisPiPis  ,"(K^{+}#pi^{-})_{S-wave}(#pi^{+}#pi^{-})_{S-wave}","l");
                        leg->AddEntry(hSg_RhoS  ,"(K^{+}#pi^{0})_{v}#rho^{0}","l");
                        leg->Draw();
}*/
                TLatex lt;
                lt.SetNDC();
                lt.SetTextAngle(0);
                lt.SetTextSize(0.06);
		if(i<5){
                lt.DrawLatex(0.75, 0.80,Tname3[i]);
		}
		else{
                lt.DrawLatex(0.3, 0.80,Tname3[i]);		
		}
		cc->Update();
		cc->Print(Pnam_eps);
		//cc->Print(Pnam_png);
		cout << "Norbin="<< Norbin<< endl;

		delete pad_1;
		delete hSg_data;
    		delete hSg_bkg;
	}
		//cc->SaveAs("picture.png");
}

